Ab initio calculation of charge symmetry breaking in $A=7$ and $8$ $\Lambda$-hypernuclei

The separation energies of the isospin triplet $^7_\Lambda\mathrm{He}$, $^7_\Lambda \mathrm{Li^{*}}$, $^7_\Lambda$Be, and the $T=1/2$ doublet $^8_\Lambda$Li, $^8_\Lambda$Be are investigated within the no-core shell model. Calculations are performed based on a hyperon-nucleon potential derived from chiral effective field theory at next-to-leading order. The potential includes the leading charge-symmetry breaking (CSB) interaction in the $\Lambda $N channel, whose strength has been fixed to the experimentally known difference of the $\Lambda$ separation energies of the mirror hypernuclei $^4_\Lambda \mathrm{He}$ and $^4_\Lambda \mathrm{H}$. It turns out that the CSB predicted for the $A=7$ systems is small and agrees with the splittings deduced from the empirical binding energies within the experimental uncertainty. In case of the $A=8$ doublet, the computed CSB is somewhat larger than the available experimental value. Using other experimental input for $A=4$ can change this prediction moving it closer to experiment.

==> figures/plot-csb-theory-expt.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "f343c95b-3feb-4ab0-adfe-b2fe328d0c6c",
   "metadata": {},
   "source": [
    "# Plot CSB results and compare to experiment"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "db04714f-09d9-4410-b987-f34b0da87f2c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Overwriting csb.dat\n"
     ]
    }
   ],
   "source": [
    "%%writefile csb.dat\n",
    "# inter    & spin   &   T &  YN  &   NN &  pert &  full    \\\\     \n",
    "\\hline\n",
    "NLO13(500) & 0      &  44 &  200 &   16 &  261 &   265(14) \\\\\n",
    "NLO13(550) & 0      &  46 &  191 &   20 &  257 &   261(14) \\\\\n",
    "NLO13(600) & 0      &  44 &  187 &   20 &  252 &   256(14) \\\\\n",
    "NLO13(650) & 0      &  38 &  189 &   18 &  245 &   249(14) \\\\\n",
    "\\hline\n",
    "NLO19(500) & 0      &  14 &  224 &    5 &  243 &   249(14) \\\\\n",
    "NLO19(550) & 0      &  14 &  226 &    7 &  247 &   252(14) \\\\\n",
    "NLO19(600) & 0      &  22 &  204 &   12 &  238 &   243(14) \\\\\n",
    "NLO19(650) & 0      &  26 &  207 &   12 &  245 &   250(14) \\\\\n",
    "\\hline\n",
    "NLO13(500) & 1      &   5 &  -90 &   15 &  -71 &   -66(14) \\\\\n",
    "NLO13(550) & 1      &   5 &  -86 &   18 &  -63 &   -56(14) \\\\\n",
    "NLO13(600) & 1      &   4 &  -83 &   19 &  -59 &   -53(14) \\\\\n",
    "NLO13(650) & 1      &   3 &  -80 &   17 &  -59 &   -55(14) \\\\\n",
    "\\hline\n",
    "NLO19(500) & 1      &   1 &  -84 &    3 &  -80 &   -75(14) \\\\\n",
    "NLO19(550) & 1      &   2 &  -81 &    2 &  -77 &   -72(14) \\\\\n",
    "NLO19(600) & 1      &   4 &  -82 &    6 &  -71 &   -67(14) \\\\\n",
    "NLO19(650) & 1      &   4 &  -79 &    9 &  -66 &   -69(14) \\\\\n",
    "\\hline\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "05336d2e-3785-402e-acb6-20f78ebfb8ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "import re \n",
    "# script for reading fractions and converting to float (from stackexchange)\n",
    "def convert_to_float(frac_str):\n",
    "    try:\n",
    "        return float(frac_str)\n",
    "    except ValueError:\n",
    "        num, denom = frac_str.split('/')\n",
    "        try:\n",
    "            leading, num = num.split(' ')\n",
    "            whole = float(leading)\n",
    "        except ValueError:\n",
    "            whole = 0\n",
    "        frac = float(num) / float(denom)\n",
    "        return whole - frac if whole < 0 else whole + frac\n",
    "    \n",
    "    \n",
    "# script for reading fractions and converting to float (from stackexchange)\n",
    "def convert_to_floaterr(errstr):\n",
    "    try:\n",
    "        value=float(errstr)\n",
    "        errvalue=0.0   # without error return 0.0 error \n",
    "    except ValueError:\n",
    "        regexpr=re.search(r\"(.*)\\(.*\\)\",errstr)\n",
    "        valuestr=regexpr.group(1)\n",
    "        value=float(valuestr)\n",
    "        regexpr=re.search(r\".*\\((.*)\\)\",errstr)\n",
    "        errvaluestr=regexpr.group(1)\n",
    "        tempstr = re.sub(r'\\d', '0',   valuestr) \n",
    "        errvaluestr=tempstr[:-len(errvaluestr)]+errvaluestr\n",
    "        errvalue=float(errvaluestr)\n",
    "    return value,errvalue     \n",
    "    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "46e2a11b-f37f-40d4-9633-614e484439fd",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import re \n",
    "\n",
    "def read_csb_energies(infilename):\n",
    "    \"\"\"Reads in tables of 4-body CSB energies in latex format and returns a pandas dataframe including the \n",
    "       CSB, its components and the uncertainty.\n",
    "    \"\"\"\n",
    "    \n",
    "# prepare an empty dataframe for all results \n",
    "    resdf=pd.DataFrame()\n",
    "\n",
    "# open file with latex tables \n",
    "    infile=open(infilename,\"r\")\n",
    "\n",
    "# get from each relevant line the set of data \n",
    "    for line in infile:\n",
    "      if \"NLO\" in line: \n",
    "       data = line.rstrip('\\n').rstrip('\\\\').split(\"&\") \n",
    "    \n",
    "       regexpr=re.search(r\".*\\((.*)\\)\",data[0])\n",
    "       cutval=int(regexpr.group(1))\n",
    "\n",
    "       regexpr=re.search(r\"(.*)\\(.*\\)\",data[0])\n",
    "       order=regexpr.group(1)\n",
    "               \n",
    "       jtot=convert_to_float(data[1])\n",
    "       tcsb=convert_to_float(data[2])\n",
    "       vyncsb=convert_to_float(data[3])\n",
    "       vnncsb=convert_to_float(data[4])\n",
    "       csbpert=convert_to_float(data[5])\n",
    "       ecsb,deltaecsb=convert_to_floaterr(data[6])\n",
    "        \n",
    "       linedict={\n",
    "        \"cutoff\":cutval,\n",
    "        \"order\":order,  \n",
    "        \"jtot\":jtot,  \n",
    "        \"ecsb\":ecsb,\n",
    "        \"tcsb\":tcsb,\n",
    "        \"vyncsb\":vyncsb,\n",
    "        \"vnncsb\":vnncsb,\n",
    "        \"csbpert\":csbpert,\n",
    "        \"deltaecsb\":deltaecsb,\n",
    "             }\n",
    "    \n",
    "       resdf=resdf.append(linedict,ignore_index=True)    \n",
    "    \n",
    "    infile.close()    \n",
    "    \n",
    "    return resdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "214e3672-436e-474e-83af-1763c0edd35c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>cutoff</th>\n",
       "      <th>order</th>\n",
       "      <th>jtot</th>\n",
       "      <th>ecsb</th>\n",
       "      <th>tcsb</th>\n",
       "      <th>vyncsb</th>\n",
       "      <th>vnncsb</th>\n",
       "      <th>csbpert</th>\n",
       "      <th>deltaecsb</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>500.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>0.0</td>\n",
       "      <td>265.0</td>\n",
       "      <td>44.0</td>\n",
       "      <td>200.0</td>\n",
       "      <td>16.0</td>\n",
       "      <td>261.0</td>\n",
       "      <td>14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>550.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>0.0</td>\n",
       "      <td>261.0</td>\n",
       "      <td>46.0</td>\n",
       "      <td>191.0</td>\n",
       "      <td>20.0</td>\n",
       "      <td>257.0</td>\n",
       "      <td>14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>600.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256.0</td>\n",
       "      <td>44.0</td>\n",
       "      <td>187.0</td>\n",
       "      <td>20.0</td>\n",
       "      <td>252.0</td>\n",
       "      <td>14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>650.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>0.0</td>\n",
       "      <td>249.0</td>\n",
       "      <td>38.0</td>\n",
       "      <td>189.0</td>\n",
       "      <td>18.0</td>\n",
       "      <td>245.0</td>\n",
       "      <td>14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>500.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>0.0</td>\n",
       "      <td>249.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>224.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>243.0</td>\n",
       "      <td>14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>550.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>0.0</td>\n",
       "      <td>252.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>226.0</td>\n",
       "      <td>7.0</td>\n",
       "      <td>247.0</td>\n",
       "      <td>14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>600.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>0.0</td>\n",
       "      <td>243.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>204.0</td>\n",
       "      <td>12.0</td>\n",
       "      <td>238.0</td>\n",
       "      <td>14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>650.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>0.0</td>\n",
       "      <td>250.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>207.0</td>\n",
       "      <td>12.0</td>\n",
       "      <td>245.0</td>\n",
       "      <td>14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>500.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-66.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>-90.0</td>\n",
       "      <td>15.0</td>\n",
       "      <td>-71.0</td>\n",
       "      <td>-14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>550.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-56.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>-86.0</td>\n",
       "      <td>18.0</td>\n",
       "      <td>-63.0</td>\n",
       "      <td>-14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>600.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-53.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>-83.0</td>\n",
       "      <td>19.0</td>\n",
       "      <td>-59.0</td>\n",
       "      <td>-14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>650.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-55.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>-80.0</td>\n",
       "      <td>17.0</td>\n",
       "      <td>-59.0</td>\n",
       "      <td>-14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>500.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-75.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-84.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>-80.0</td>\n",
       "      <td>-14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>550.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-72.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>-81.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>-77.0</td>\n",
       "      <td>-14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>600.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-67.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>-82.0</td>\n",
       "      <td>6.0</td>\n",
       "      <td>-71.0</td>\n",
       "      <td>-14.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>650.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-69.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>-79.0</td>\n",
       "      <td>9.0</td>\n",
       "      <td>-66.0</td>\n",
       "      <td>-14.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    cutoff  order  jtot   ecsb  tcsb  vyncsb  vnncsb  csbpert  deltaecsb\n",
       "0    500.0  NLO13   0.0  265.0  44.0   200.0    16.0    261.0       14.0\n",
       "1    550.0  NLO13   0.0  261.0  46.0   191.0    20.0    257.0       14.0\n",
       "2    600.0  NLO13   0.0  256.0  44.0   187.0    20.0    252.0       14.0\n",
       "3    650.0  NLO13   0.0  249.0  38.0   189.0    18.0    245.0       14.0\n",
       "4    500.0  NLO19   0.0  249.0  14.0   224.0     5.0    243.0       14.0\n",
       "5    550.0  NLO19   0.0  252.0  14.0   226.0     7.0    247.0       14.0\n",
       "6    600.0  NLO19   0.0  243.0  22.0   204.0    12.0    238.0       14.0\n",
       "7    650.0  NLO19   0.0  250.0  26.0   207.0    12.0    245.0       14.0\n",
       "8    500.0  NLO13   1.0  -66.0   5.0   -90.0    15.0    -71.0      -14.0\n",
       "9    550.0  NLO13   1.0  -56.0   5.0   -86.0    18.0    -63.0      -14.0\n",
       "10   600.0  NLO13   1.0  -53.0   4.0   -83.0    19.0    -59.0      -14.0\n",
       "11   650.0  NLO13   1.0  -55.0   3.0   -80.0    17.0    -59.0      -14.0\n",
       "12   500.0  NLO19   1.0  -75.0   1.0   -84.0     3.0    -80.0      -14.0\n",
       "13   550.0  NLO19   1.0  -72.0   2.0   -81.0     2.0    -77.0      -14.0\n",
       "14   600.0  NLO19   1.0  -67.0   4.0   -82.0     6.0    -71.0      -14.0\n",
       "15   650.0  NLO19   1.0  -69.0   4.0   -79.0     9.0    -66.0      -14.0"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resdf=read_csb_energies(\"csb.dat\")\n",
    "resdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "id": "9aeef198-36fa-4d0c-8196-b73d7c8faab9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAiAAAAJDCAYAAAAy6a/oAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAA1Y0lEQVR4nO3debycdXn//9eVhIR9D5uIUAuIYKsQ+ysIGqkgtUIr2AVExR2t1B0VtQVFtKAI4lJQK4JSrcq3FQQF1FQRigZFZXEryCImJCBLELJevz/u+5DJ5CQ55+TM55655/V8PO7HOXPPPZPrOvfMyfvc87k/d2QmkiRJJU1pugBJkjR8DCCSJKk4A4gkSSrOACJJkoozgEiSpOKmNV3AoNl2221z1113bboMSZKKuf766xdm5szJfE4DyDjtuuuuzJ07t+kyJEkqJiJun+zn9CMYSZJUnAFEkiQVZwCRJEnFGUAkSVJxBhBJklScAUSSJBVnAJEkScUZQCRJUnEGEEmSVJwBRJIkFWcAkSRJxRlAJElScQYQSZJUnAFEkiQVZwCRJEnFGUAkSVJxBhBJklScAUSSJBVnAJEkScUZQCRJUnEGEEmSVNy0pgsYepdc0nQFkqQ2OfzwpisYE4+ASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiBi6ARMQ/RsRPI+LBerk2Iv6q4/6IiJMj4u6IeCQi5kTE3l3PMSMizomIhRHxcER8LSJ2Lt+NJEnDaeACCHAX8HZgX2AW8G3gvyLiT+r7TwTeApwAPB24B7gyIjbreI6zgKOAo4GDgM2BSyNiaokGJEkadgMXQDLzvzPz8sz8dWb+MjPfBTwE7B8RAbwR+GBmfjUzbwReCmwGHAMQEVsArwDelplXZuaPgBcDfwI8p4GWJEkaOgMXQDpFxNSI+AdgU+AaYDdgB+CKkW0y8xHgu8AB9ar9gA26trkTuKVjG0mS1EMDGUAi4ikRsQhYDPwb8ILM/BlV+ACY3/WQ+R337QAsBxauZZvuf+/VETE3IuYuWLBgMlqQJGmoDWQAAX4BPBX4c+CTwOciYp+O+7Nr+xhlXbc1bpOZ52XmrMycNXPmzIlVLEmSHjOQASQzl9RjQOZm5juBG4A3AfPqTbqPZGzHyqMi84CpwLZr2UaSJPXQQAaQUUwBZgC3UQWMQ0buiIgNqc50uaZedT2wtGubnYG9OraRJEk9NK3pAsYrIj4IfB24k5Vnt8wG/iozMyLOAt4VET8Hfgm8G1gEXASQmQ9ExGeAMyLiHuBe4Ezgp8BVZbuRJGk4DVwAofp45fP11weogsNfZuY36/tPBzYCPg5sBVwHHJqZD3U8x5uAZcCX6m2/BbwkM5cX6UCSpCE3cAEkM49bx/0JnFwva9rmUaqJyk6YxNIkSdIYtWUMiCRJGiAGEEmSVJwBRJIkFWcAkSRJxRlAJElScQYQSZJUnAFEkiQVZwCRJEnFGUAkSVJxBhBJklScAUSSJBVnAGnQ7NmzmX3SSU2XIUlScQYQSZJUnAFEkiQVZwCRJEnFGUDUc7NPOsmxLpKkVRhAJElScQYQSZJUnAFEkiQVZwCRJoljXSRp7AwgTbn7bvjNb+COO+DSS+GRR5quSJKkYgwgTfjBD2DPPavw8eCDcP758NrXwv33N12ZJElFGECacNxxsGgRZFa3lyypwseFFzZZlSRJxRhASrv3Xvi//1t9/YoVcN115espIROWL18ZuCT1DccuqSkGkNKmT1/zfTNmlKujhOXL4YIL4Oab4ZZb4GUvg+99r+mqJEl9wABS2mabwV/8BWywwarrp0+Hww5rpqZe+dzn4GtfW3nk47774Oyz4cc/brYuSWqp2SedxOzZs5suY0wMIE04/3zYYw+YMgUiqvDxtKfBC17QdGWTZ/FiuOyyanxLpyVL4D/+o5maNCmG5ZD9sPQpNWVa0wUMpe22g5/9DPbdFxYuhHe8A3bZpemqJteDD675vnnzytUhSepLHgFpSgRssQVsuWX7wgfAVlvB1Kmj37fbbmVrKWHBApg/H+68E664ojoCJElaIwOIemPaNDjmmNUH3U6fDsce20xNvXLjjfC611Uh5IEH4FOfghNOqE61liSNygCi3vnrv67+Y54+vTri8+Qnw6mnwu67N13Z5MmEM89c9YjH4sXVR2tf/nJzdUlSnzOAqLcOPrgacLv33vDBD8KTntR0RZPrnntGH++ybBl8//vl65HGK7Oah6jlHFTcfwwg0vqYMWPNv7zbNq+L2mXJEvjkJ6t5em6+GV7zGvjJT5quSkPEACKtjy23hCc+sTqlutP06fC85zVSkjQmZ50F3/rWynl6fvc7eN/74LbbGi1L6yGzurDp73+/9jMR+4QBRFpfb387zJy56rwuf/7n7ZtYDqrZbR96qPoFd9ddTVfTO519/va3TVcz+e67r7r0Q/c8PUuXwle+0kxNWj/z51cXNb31VrjpJthhBzjnnKarWisDiLS+tt0Wzj23Op36cY+r/rJ861vXfBryoJo3D171qupU47vvhje+ET784eo/6za5+254xStW9vmGN1Qz+LZpnMQ996w+GzNUf0HfeWf5erR+MuFf/qU6ijVy7a1HHqnmmOrjy18YQBo0Z84c5px2WtNlaDJMmQKbblp9JLPzzk1X0xsf/GB1McUVK6pfckuWwLXXwpVXNl3Z5DrttOoIQWefV18N3/lO05VNnsc9bvWjH1C9jvfYo3w9Wj+33lq9Zrsv+PnII319FMQAImndFiyo/jLu/gW3ZAlcfnkzNfXC3XePPlPv4sXt6nOzzaqPCLvn6ZkxA446qpmaNHEPPVR9/Nstszra1acMIJLWbcmS1Qfadt7XFmvrs22z277ylfDiF1eTBkZU16M6/XTYccemK9N47bHH6B+FbrRRX19jzAAiad123BE22WT19dOmwYEHlq+nVx7/+NFPn54+HQ46qHw9vTRlSjVZ4JOeVM3Tc8op8IQnNF1V77R5vpONN4aXvnTVI1obbVTtz1e8orm61sEAop6bc9ppjnUZdFOmwFvesup/zhtuWI20P/LI5uqabFOnVn12/iKfMQN22gmOOKK5ujRxixfDxz++cr6T172uunxC2xx+OJx8Mmy+eXWdsdNOgx/+sBqb1qcMIJLG5ilPgU98ojrleMstq1P+zj67+kurTZ761FX7fP3rq7N9Ntyw6co0ER/6EHz72yvHL911V3W05447mq2rF/bZpzob76lPrc5S6+PwAQYQSeMxcyZsv311ps+znz36qZxtsN12K/t81rPa22fbLVgAP/pRNb9Jp6VL4f/9v2Zq0mMMIJKkdpo/f/TwuGJFO4+ADJhpTRcgtYXjXKQ+s/POqx/9gGqsj/OdNM4jIJKkdtpyy+qK3N3znUyf3tenpw4LA4gkqb2OPx6OPnrlfCf77gtnnFGN81Gj/AhGktReU6dWs7tef311++STGy1HKxlAJGmIOXZJTfEjGEmSVJxHQCRJaok5p51WzYo6AAwgksZlWA7ZD0ufUlP8CEaSJBVnAJEkScUZQCRJUnEGEEmSVJyDUCVJreeg4v7jERBJklScAUSSJBVnAJEkScUZQCRJUnEGEEmSVJwBRJIkFWcAkSRJxRlAJElScQYQSZJUnAFEkiQVZwCRJEnFGUAkSVJxBhBJklScAUSSJBVnAJEkScUZQCRJUnEGEEmSVJwBRJIkFWcAkSRJxRlAJElScQYQSZJU3EAFkIh4Z0T8MCIejIgFEXFJROzTtU1ExMkRcXdEPBIRcyJi765tZkTEORGxMCIejoivRcTOZbuRJGl4DVQAAWYDnwAOAA4GlgFXRcTWHducCLwFOAF4OnAPcGVEbNaxzVnAUcDRwEHA5sClETG1x/VLkiRgWtMFjEdmPrfzdkS8GHgAeAZwSUQE8Ebgg5n51Xqbl1KFkGOAcyNiC+AVwMsy88qO57kdeA7wzTLdSJI0vAbtCEi3zah6+H19ezdgB+CKkQ0y8xHgu1RHTQD2Azbo2uZO4JaObSRJUg8NegA5G7gBuLa+vUP9dX7XdvM77tsBWA4sXMs2q4iIV0fE3IiYu2DBgvWtWZKkoTewASQizgQOBI7KzOVdd2f35qOsW+0p17RNZp6XmbMyc9bMmTMnVK8kSVppIANIRHyEagDpwZl5a8dd8+qv3UcytmPlUZF5wFRg27VsI0mSemjgAkhEnE01oPTgzPx51923UQWMQzq235DqTJdr6lXXA0u7ttkZ2KtjG0mS1EMDdRZMRHwceDHwN8DvI2LkSMeizFyUmRkRZwHvioifA78E3g0sAi4CyMwHIuIzwBkRcQ9wL3Am8FPgqpL9SJI0rAYqgACvq79+q2v9KcDJ9fenAxsBHwe2Aq4DDs3Mhzq2fxPVHCJfqrf9FvCSUcaSSJKkHhioAJKZMYZtkiqMnLyWbR6lmqjshMmqTZIkjd3AjQGRJEmDzwAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKm5a0wUMvcMPb7oCSZKK8wiIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpOAOIJEkqbtq6NoiIf17Pf+OCzPzNej6HJElqkXUGEOBkIIGYwPMncDXwmwk8VpIktdRYAgjAm4D/Hudzbw1cP87HSJKkITDWALIwM28fzxNHxKIJ1CNJkobAWALI/sCvJ/Dc99ePvXkCj5UkSS22zgCSmddFxIzxPnFmLgeum1BVkiSp1cZ6Gu7vIuLjEbFfT6uRJElDYawB5AHgtcAPIuKGiDghIrbuYV1rFBHPjIivRcRvIyIj4riu+yMiTo6IuyPikYiYExF7d20zIyLOiYiFEfFw/Xw7F21EkqQhNqYAkpm7Ac8BLgL+GDgb+G1EfDEiDo2IiZyiO1GbAjcCbwAeGeX+E4G3ACcATwfuAa6MiM06tjkLOAo4GjgI2By4NCKm9q5sSZI0IjJzfA+o/iM/GngZ8P9RzfVxF3A+cH5m3jbJNa6tlkXA6zPz/Pp2AHcDH8vM99frNqIKIW/NzHMjYgtgAfCyzPxCvc3jgduBv8zMb67t35w1a1bOnTu3Vy1JktR3IuL6zJw1mc857qnYM/OhzDwvM/cH9gI+DGwAvAf4VUR8KyKOmcwix2E3YAfgipEVmfkI8F3ggHrVflT1dm5zJ3BLxzaSJKmH1utaMJn5i8w8EdgZOBy4Eng2cMEk1DYRO9Rf53etn99x3w7AcmDhWrZZRUS8OiLmRsTcBQsWTFatkiQNrcm6GN2fAUdQzfsBsGSSnneiuj9XilHWdVvjNvURn1mZOWvmzJmTUZ8kSUNtwgEkInaIiLdFxM3A94FXAbdSDf7caZLqG6959dfuIxnbsfKoyDxgKrDtWraRJEk9NK4AEhHTIuLIiLgEuAP4V6r/7D8J7JeZ+2bmxzPz/skvdUxuowoYh4ysiIgNqc50uaZedT2wtGubnanGs1yDJEnquTFdCyYi/oTqrJcXAdvUq78DfAa4ODMX96a8UWvZlOpUYKgC1C4R8VTgvsy8IyLOAt4VET8Hfgm8G1hEdQoxmflARHwGOCMi7gHuBc4EfgpcVaoPSZKG2VgvRndD/fVO4FTgs5n5m14UNAazqMLPiFPq5XPAccDpwEbAx4GtqKaDPzQzH+p4zJuAZcCX6m2/Bbyknj5ekiT12JjmAYmI/6Q62nFFjnfikJZxHhBJ0rDpxTwgYzoCkpl/t4aCZlAN5lyQmU2f+SJJkgbEhM6CiYh9I+LbwENUg1EPrNdvV09E9pxJrFGSJLXMuANIPeDze8AT6ZpwLDPvoRpT8dLJKE6SJLXTRI6AvJfqeit7A++gmsCr07eoJiaTJEka1UQCyEHApzJzEaPPHHoHzU1EJkmSBsBEAsiGwANruX/zCdYiSZKGxEQCyP9RXVF2TQ4Gbp5YOZIkaRhMJIBcBLy460yXBIiItwCHARdOQm2SJKmlxjoTaqcPUV1H5ZvAz6nCx0ciYibVdWGuBD4xaRVKkqTWGfcRkHrCsUOAtwKPAI8CewALgROB52fmisksUpIktctEjoCQmcuAj9SLJEnSuExoJtR1iQjPhJEkSWs0kZlQz17H/ZsB35hwRZIkqfUmcgTkhIh422h3RMTGwOXAU9enKEmS1G4TCSDvAT4YES/qXBkRGwGXAbOAoyahNkmS1FLjHoSame+PiMcBn4mI+Zl5VURsCFwC7A+8MDMvn+xCJUlSe0x0EOo/Un3U8tWIOAD4b+CZwDGZeclkFSdJktppoqfhZkQcDVwFfBdYARybmV+dzOIkSVI7rTOARMQz13L3h4HzgS8C8zq3zczvrnd1kiSplcZyBGQO9bVe1iCAVwGv7LidwNT1qkySJLXWWALIy3pehSRJGirrDCCZ+bkShUiSpOHRk6nYJUmS1madASQiDoiIbcb7xBExtX7sZhMrTZIktdVYjoB8D3juBJ57y/qxT5/AYyVJUouNZRBqANtExC7jfO6t68dKkiStYqwTkZ1VL+O1ttN3JUnSkBpLADllPf+NW9fz8ZIkqWXGchruKRGxPzA3M5cWqEmSJLXcWE/DvRp4YS8LkSRJw2OsASToGFAaEdtExG8j4mmrbRixhafeSpKktVmfich2BLYaZf3zgd+vx/NKkqSW69VMqJ5+K0mS1sip2CVJUnEGEEmSVNxYJyIDOCwi7gF+2KtiJEnScBhPADkWeBHV7Ka311+fHxErgJsyc0EP6pMkSS001gCyBbBvvexXf03gjcAbACJiIXDT5JcoSZLaZkwBJDMfAv6nXgCIiE2Ap7IykOwHHARMxWvASJKktRjPRzCryMyHge/XCwARsSFVKFltgjJJkqQRk30WzN7AS4D3T/LzSpKkFpnwEZAREbE11QDVVwD7UE1C5kcwkiRpjSYcQCLiucDLgSOAGcBDwPn190dPRnGSJKmdxvURTETsFhHvjYjbgcuAI4E5VKfnbp+ZrwB+NulVSpKkVhnTEZCIOIbqI5ZnUYWWnwEfBb6QmfN6V54kSWqjsX4E83ngUeBs4MLMvKFnFUmSpNYbawBZAmxINd7j/oj4fWbe3ruyJElSm411DMgOwD9RDTQ9Bbg1IuZExMsjYrOeVSdJklppTAEkM+/PzI9l5r7ALODfgKcAnwbmRcRFEXFYRHh1XUmStE7jDgyZ+aPM/EdgJ6r5P/4X+Hvg68BdwN9NaoWSJKl1JnzEIjMXZ+ZFmfkXwBOpZj9ditOwS5KkdZiUj0wy8zeZ+c/ArsDzgK9OxvNKkqR2Wu+p2DtlZgLfqBdJkqRROWhUkiQVZwCRJEnFGUAkSVJxBhBJklScAUSSJBVnAJEkScUZQCRJUnEGEEmSVJwBRJIkFWcAkSRJxRlAJElScQYQSZJUnAFEkiQVZwCRJEnFGUAkSVJxBhBJklScAUSSJBVnAJEkScUZQCRJUnHTmi5g2F1ySdMVSJLa5PDDm65gbDwCIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKG+oAEhGvi4jbIuLRiLg+Ig5quiZJkobB0AaQiPh74GzgNOBpwDXA5RGxS6OFSZI0BIY2gABvBs7PzE9l5i2ZeQLwO+C1DdclSVLrDWUAiYjpwH7AFV13XQEcUL4iSZKGy1AGEGBbYCowv2v9fGCH7o0j4tURMTci5i5YsKBEfZIktdqwBpAR2XU7RllHZp6XmbMyc9bMmTPLVCZJUosNawBZCCxn9aMd27H6URFJkjTJhjKAZOYS4HrgkK67DqE6G0aSJPXQMF8N90zgwoj4AfB94HhgJ+DfGq1KkqQhMLQBJDO/FBHbAO8GdgRuBJ6Xmbc3W5kkSe03tAEEIDM/AXyi6TokSRo2QzkGRJIkNcsAIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwg0iQ56aTZnHTS7KbLkKSBYACRJEnFGUAkjYtHeiRNBgOIes7/sCRJ3QwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4g0CX7+c7jjDvj1r+Hf/x3uu6/piiSpvxlApPV09dXw7nfDgw/Co4/CpZfCCSfAggVNVyZJ/csAop7LhGXLYMWKpiuZfMuXwyc/CUuWrFy3bBk8/DB88YvN1dULK1bAxRfDLbfAjTfCW95SfS9JE2EAadDs2e2eoGv58urjiJtvrj6iOO44mDOn6aom1z33wOLFq69fsQJ+/OPy9fTS5z4HF11U7VeAX/0K3vMeuPXWZuuSNJgMIOqZz3wGLrusOgICcP/98LGPwfXXN1rWpNp00zUf2dl887K19NIjj8DXv77qkR6obrftSI/ayRmZ+48BRD2xeDFccUX7/8PabDN42tNg2rRV18+YAUce2UxNvbBgAUydOvp9t91WthZJ7WAAUU88+OCa75s/v1wdJbz5zfDkJ0METJkCG2xQhY+DDmq6ssmz7bbV2JbR7LJL2VokrdlJJ81m9uzZTZcxJgYQ9cRWW61+VGDEE59YtpZe22QTOPVU2H132HVXuOACOProKpC0xcYbw6GHwvTpq66fPh3+4R+aqUnSYDOAqCemTYMXvWj0/7COPbaZmnpt+vTqP+pNNmm6kt545SvhBS+ojvIAPP7x1SDU3Xdvti6tH8dGqClr+BtVWn+HHw5bbAEf/Wh1+H6ffeClL23fEZBhMXVqFSpvuqkaWPyBDzRdkaRBZgBRTz3zmfCNb1Tfn3pqs7Vo8rTp4yVJzfAjmAYtXVrNnPnoo01XIqmbH01IvWUAacCjj8Ixx8C111aTOB17bHVq6sh8GZKkyZNZzWXz0EPVov5gAGnA618P//Vf1ZtixYpqboyvfhW+852mK5Okdpk/H44/vvpj7847qxmZv/zlpqsSGECKe/RR+MIXqjTeafFi+MpXmqlJktooE977Xpg3b+UffEuXwn/+Z/sulQDVbNMLF8JvfgPf/W7/H1U3gBT24INrflE88EDZWiSpze64o7peU/fv3MWLq6tWt8mPf1ydKj9/Ptx+OzzvedVp8yPXbupHngVT2MyZsPXW8LvfrX7fXnuVr0eT57TT5jRdgqQOixatnLem29pmax40S5fC6aeveumLhx+Gq66CL32pGnPYjzwCUlgEnHNONWHViClTYKON4CUvaa4uScMlE/7nf+DXv66uVn3WWe27TMIf//HoF4ucPh0OOKB8Pb3yi1+M3ufDD1dXse5XHgFpwFFHwfbbw1//dZXQDzwQ/u7vYKedmq5MWjeP9LTDF78IF19cfRwBMGcOXHdddcXqbbZptLRJM2MGvOpVcN55K48OTJ9eHYk+7LBma5tMazrKA2u+iGQ/MIA05MAD4SlPgXvvhTe+selqesv/sDSIli2rlqVLqwsMtskf/lANel+6dOW6FSuqQfIXX1z9p90Whx5aXaPpfe+r9ucxx8Ahh8CGGzZd2eTZc8/Rr721ySbw8peXr2es/AhGkjo8/DCcckr1scTIPD3f/GbTVU2uO+4YPVQtXw4/+1n5enptjz2qaxfttlt1iYg2hQ+ojnKcdFLVV0S1bLxxNQj1yCObrm7NDCCS1OGMM+AnP6m+X7GiOmX+U5+CG25otKxJtc02qx796LT99mVr0eTYe2/47Gerj/J32w2uvhouvHDtH880rY9Lk6Sy7r23OgKwbNmq65csqT6aaIuZM6uPgLsP20+fXo1R02DaZBPYaqvqaM/TntZ0NetmAJGk2v33j/5ZOlQTPLXJ298OT3969X0EbL55NR7tSU9qtCwNEQOIJNV23nn00xmnToU//dPy9fTSRhvBO99ZzT+0++7V6ZoHHth0VRomBhBJqs2YUc3HM336ynVTplQD+l74wubq6qWpU6t++/l0TbWTp+FKUofDD4cdd4QPfagaC/IXfwF/+7ftmRtD6hcGEEnqMmsW/NEfVd+/9rXN1iK1lQGkQXPmzOGSS5quQpKk8gwgkqTWc0bm/mMAkSSpJU47bQ6HH950FWPjWTCSJKk4A4gkSSrOj2AkaYg5NkJN8QiIJEkqzgAiSZKK8yMYSRqFH01IveUREEmSVJwBRJIkFWcAkSRJxRlAJElScQYQSZJU3EAFkIh4dUR8JyLuj4iMiF1H2WariLgwIh6olwsjYsuubXaJiEsi4uGIWBgRH42I6aX6kCRp2A1UAAE2Bq4ATl7LNhcB+wJ/CRxWf3/hyJ0RMRX4OrAZcBBwNPBC4MM9qViSJK1moOYBycyzACJi1mj3R8ReVKHjwMy8pl73GuB7EbFnZv4COBTYG3hCZt5Zb3Mi8OmIeFdmPtj7TiRJGm6DdgRkXfYHFgHXdKz7PvAwcEDHNreMhI/aN4EZwH4lipQkadi1LYDsACzIzBxZUX9/T33fyDbzux63EFjesc0q6rEncyNi7oIFCya/akmShkzjASQiTq0HlK5tmT2Op8xR1kXX+tG2WeP6zDwvM2dl5qyZM2eOoxRJkjSafhgDchbw+XVsc8cYn2sesF1ExMhRkIgIYCYrj3rMA57R9bhtgamsfmREkiT1QOMBJDMXUn0EMhmuBTalGucxMg5kf2CTjtvXAu+OiJ0z86563SHAYuD6SapDkiStReMBZDwiYgeqcRp71KueXM/xcUdm3peZt0TEN4BzI+JVVB+9nAtcWp8BA9VpvDcBF0TEW4BtgDOAT3kGjCRJZTQ+BmScjgd+DHyhvv31+vYRHdu8CPgJVdD4Zv39i0fuzMzlwF8Bf6A6Q+ZLwMXAW3tcuyRJqg3UEZDMPJm1T0JGZt4HHLuObe4Anj9phUmSpHEZtCMgkiSpBQwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4qY1XcCwO/zwpiuQJKk8j4BIkqTiDCCSJKk4A4gkSSrOACJJkoozgEiSpOIMIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpOAOIJEkqzgAiSZKKM4BIkqTiDCCSJKk4A4gkSSrOACJJkoobmAASEVtHxDkR8fOIeCQi7oyIT0bENl3bbRURF0bEA/VyYURs2bXNLhFxSUQ8HBELI+KjETG9aEOSJA2xgQkgwE7A44ATgacAxwLPBP6ja7uLgH2BvwQOq7+/cOTOiJgKfB3YDDgIOBp4IfDh3pYvSZJGTGu6gLHKzBuBIztW/Toi3gZcGhGbZ+aDEbEXVeg4MDOvAYiI1wDfi4g9M/MXwKHA3sATMvPOepsTgU9HxLsy88GSfUmSNIwG6QjIaDYHFgN/qG/vDywCrunY5vvAw8ABHdvcMhI+at8EZgD79bRaSZIEDNARkG71uI73AZ/KzGX16h2ABZmZI9tlZkbEPfV9I9vM73q6hcDyjm26/61XA6+uby6KiF9MShOVbet/v+3ss13ss13ss1160ecTJvn5mg8gEXEq8K51bPbszJzT8ZhNgEuA31KNCemUrC661o+2zRrXZ+Z5wHnrqHFCImJuZs7qxXP3E/tsF/tsF/tsl0Hps/EAApwFfH4d29wx8k1EbApcVt98fmY+2rHdPGC7iIiRoyAREcBMVh71mAc8o+v5twWmsvqREUmS1AONB5DMXMgYDxVFxGbA5VRHNA7LzEVdm1wLbEo1zmNkHMj+wCYdt68F3h0RO2fmXfW6Q6jGklw/0T4kSdLYNR5AxqoOH1dQDTz9G2CT+qMYgPsyc0lm3hIR3wDOjYhXUQWVc4FL6zNgqJ/jJuCCiHgLsA1wBtVYkibOgOnJRzt9yD7bxT7bxT7bZSD6jI7xmn0tImYD31nD3Y+NEYmIrYGPAkfU930NeH1m3t/xXLsAnwAOBh6hmjvkrZm5uAelS5KkLgMTQCRJUnsM+jwgkiRpABlAJElScQYQSZJUnAFEkiQVZwBpqfqqv523W7mv7bNd7LNd7LNdJrtPz4JpoYiYBswBrgN+m5lndtw3JTNXNFXbZLJP+xxE9mmfg6gXfRpAWioingfsCRwP3A+cD3wlMxe07E1hn/Y5cOzTPgfRZPdpAGmhrmvhzADOBvahug7OmzLzzja8KezTPgeRfdrnIOpFnwaQFuh8YXStn5qZy+vvXw68GFgGvDQz717T4/qVfdqnffYv+7TP8fZpABlwXan0+VTXytkY+DKwaOSFUt//t8DrgbnAezLzDw2UPCH2aZ/YZ9+yT/tkIn1mpksLFuBDwHzgR8BDwA3Aq4FNurY7qX6h7F3fntJ07fZpn/Zpn03Xbp/l+2y8QZdJeZE8H/gtsC+wGVVS/c/6RXPyKC+Wa4AvNV23fdqnfdpn03XbZ3N9tvJc5SG0PfAA8OvMfCirQ2DHAFdTXRX4uIiYFivP2X49sF1EPL6ZcifMPu3TPvuXfdrnuPo0gLTDFGAjYEOoRihn5jLgzcAtwGuAbXPl6OQFVGl2pwZqHbdYOflNq/vs0Oo+3Z/t6tP92a4+i+7Ppg/zuIzrkFisYf22wH3AuR3rZtRfNwDuBd7W+RzAQcAOTfc0zj63qXtpe5/uz3b16f5sV5/uz0nqcxoaCF2jkp9IlUpvA5Zl5sKIeC1wQUTcl5nvzMzFERHACuBnQAKMPAdwdcf3faOrz3+lemGfWJ/6dW9L+3R/tqtP92e7+nR/9qhPA8iA6HiRnAb8PbApEMC/RcQXMvNLEbET8K8RsTnwdqpzszcFHk81gnm15+snXW+GjwCvAA4AyJWnfV1B1dvpg9onuD/dn4PXp/vT/clk9znWQyUuzS/Aa6k+Z/sr4EnAKcAPgMuBP623OZZq4NAt9X0/By5ruvZx9nkmsBDYt769MTC94/4ZLenT/en+HMQ+3Z/uz0np04nIBsBIUo2IC4AHMvOEjvteSPVGWUo1He4tEbEDcBzVIKJ7M/Pcetu+nw44Il4GfAb4u8z8SkQcSnXe+V5Uh/0+BFya1eHBgezT/en+ZAD7BPen+3Ny+zSADJD6DbEl8AJgRdY7r35TvBn4PvAvOcpMdIPwZoDH3hCvokrYNwBvA74C3A78KfAc4GPA2Zn56CiPH4g+YWj258uBV+L+bMv+9P3Zrv3Z7Puz6cM/LqMeEouu21Prr28Hfgf8Sef6+vt3UB1G23q05+jHZU01Ai8C/pdqpPkbuu47fZD7pB5F3vb9CWzY8f2xbd2fnfutzfuza73vzwHfn/3y/mz8h+Ky1hfJu4A9uu7/HnAjsF19e0r9dWuq06Ke3XQPk9TnMcB7gR3r2yO/5PcEFgN/3nQPE+jzBKpDmNu0fH+O9Dmz5fvT92e79qfvz8L704nI+kjXqOQzgX+hGnndOTnMy4DlwLci4sm58vDX46kGCT1EnxtLn5l5EXBeZv6ufthIn38E3ER1Cei+19Hn6VSD2B6m+vx4xEupTmUb2P0Ja+xzccf9FwGfGuT96fvT9+cg7k/o4/dn08nMZdS0ehbVi3vfNdz/ROBa4G7g01S/IG4CLm669snss96mM7nvAPwY+GTTtY+zzxcBdwGz6tubUv0FNXJYczfguhbsz+4+NwG2YtW/tDoPYw/q/vT9uXIb358DsvTj+9NBqH0mIt4G/Cuwa2beEREHAQcCs4CrgGsy8yf1tqcCf0I1K92Nmfm2en3fD4BaR59XAv+bmTfU284EjgeOAu7MzMPr9Y/9pdbPIuI9wPaZ+fqIOIJqEN8+wB3ANzLzA/V27weewgDuT1hrn7cDV2bm++vttqcaaT9w+9P3p+9PBnB/Qn++P52IrI9ExLZUpz/dDTw5Ip4AXAD8kurUp/cAP4qIszLzqsx8d0QEVWpdVj9H378ZxtDnPwPXR8SZmfkdqs9apwLfzsw3188xCH1OzWpCnz8Hfh0RjwPOozrv/jKqaya8MyK2zMy3Z+a7BnR/jqXPEyNi48x8V2bOj4hpDN7+9P3p+3MQ92f/vj+bOhzk8thhrhnA8R239wQ+QvWZ20NUSXTz+r5nAT8FzlnDc/XtSOxJ7nNK0/2MpU9WDlg7vn6jnwF8nJUDvDYH3lD3+uRB3Z/j7HOvQd2f9W3fn74/B2p/9vP700GozXsu8LyRG5n5C+DfgC8BHwW+mJkP1vf9D3AxcHREbNn9RFm/WvrURPvcqv6rA3jsMGA//8XxWJ8ddd4M7AG8nOrNvLy+/0FgLrAL1VUnVzEo+3OcfW7c+SSDtD/B92d9n+9PBmd/9vP70wDSvJ8Az4iII0dW1G/+jwCfG3nTd4yyX071OfP9pQtdTxPt8/edb/Q+f9PD6H1+FziVasDXcyLigI7tF1Id2l7KYJmUPgd0f/r+9P3Z7wbi/WkAaVD9udrtVCOrnxsR24zcl5m/ycxfdtxeXg8OOoLqxTUw7BMy83yqQV8zgfdFxDsi4gXAV4HbMvOnTdQ8EfY5VK/bYenzfIbjdXs+/dRnrz7bcVnnZ3Sdp68dRTXj3lHd99W3H0d1OO2nwCWjPUe/Lva52qltR1Bde2EB8G3gM/bZfwsdn3u3/HVrn8Pzuu27Phv/gQ3LMsqbeUbX7bOBB4Gnj/LYZwDXAJ/uWNeXA73sc/Q+u34xTKGaZ2Bz++yPZV2/dKnGQbTudWufw/W67bc+nQekgM7zpyPieGB/qsltPpuZn63XzwC+ADwbOBK4OutBQvX9u2fmr+rv+/LUL/scW58dp8Wt9nz9ZEj7fA3VXA9bAd+hGny5KCKmUF2k61m043Vrn2voc1het33RZ9MJbpgWqtOf7qSaYfCzVNPdPrvj/u2AC6mmyT0ReNoozzEIhwHtcwx9DkKPQ9bnB6jmvjib6jTFFcB/Ac+s798C+HwLXrf2OYY+B6HHQe+z8R/esCxUlzn+DbBffXtL4GqqmQW7D2u/mWpWxZvqF9czmq7fPu2z5X0eBNxKx0cPwN/Xv8wvHfllXq9/k33292Kfg9Fn4z/AYViAbYDLgVd2rJtOddrTVcDPgA8BO3fcvytwGNXo5H+ivi5BPy/2aZ+D2Gdd999QXfdiQ2B6ve7pwA+pjv58FZjWsf1u9tm/i30ORp+N/wCHZal3/K7191OpTmH7AdWlkV8JLAE+PMrjNqBPB0DZp322qM/DqOZA6PxL8hTgc8DBVH9RvsA+m+/BPtvTZ+M/wGFcgL+kmuBni4517wDuofqrcyA+e7RP+2xLn1RnA1xENfX4J4D/pPrMfP/6/suBf66/t88+X+xzMPr0YnSTqGtU8qaZuWi07TLz8oi4MjOXdTxmA6oRyveWrHki7HNV9jn4fWbmfVFd7fRmqjN6fg/8WWbeFBEbUE1RHfW2Wb76sbNP+xyUPp0JdRJ1vEg+AFwdETt1bxMRIy+GZSOPiYgdqCaGuaFctRNnnyvZ5+D3WZ+qSGbelJmnUh3pOTozb6ofujPV6Y2/XP1Z+4992mf90P7vs/Qhl7YvwGuoZpe7B/gRsONatt0SeCbVL/BBm1nQPu2zNX2OVjuwLXAo1WDbrzVdu33aZ9v69AjIJIqI3ah+MZ8DPKde/c2I2HGUbTegmlnwZOAnmXl4vX5K1q+ifmWf9knL+lxD7TOA44DrMvOI+jn6/nemfdonA9KnM6FOooiYBrwImJvVZ3BPpJqFbirw3Mz8Xdf2mwN7ZuYP69t9ObNgN/u0T1re58jn7hGxXWbeU6+zzz5in4PfpwFkPXXv3FFud75YDs3MeXWifTzV4L0V9XZ9Od3vCPt87LZ9tr/PXanmM7k66zEv9tkf7POx263osy8Py/S7iGpAXm1qRGweEVMjYoOOX8xTATLz/4C/BZYDl0fEs4BrgcM7X1D9+CKxT/tkOPv8X+B5I7/E6+3ssyH22a4+V5F9MBBlkBY6Bv0ArwMuBn5LNV31Z4CDRrZj1SsP7kp1qtQK4NKm+7BP+7RP+2y6D/scrj67F4+AjFOOvAoiPgS8G7geeC9wCdW8/JdFxN/U22VHqt2IatKYL2Tm8+vn6Nufv33aZ/1Q++xD9mmf9UMHqs/VNJ2ABnGhOiXqt6x+VcHnAN+imomu82qhWwD/DVzVsa7xaXDt0z7t0z6b7sM+h6vPVXpruoBBXIB/Bz5Qfz+VVQ+JHQzcCHwZ2Lhjm4MH7UVin/Zpn/272Kd9DmKfncvgHKrpE1GdgngI1UW4yMzlmbli5JBYZn4b+Bowm3qQb73Nt+vHR/bpKVGd7NM+7bN/2ad9DmKf3Qwg47ccWAg8Liojo5Jz5Hvge1SXLd+2+8FZR9UBYJ/2+Rj77Dv2aZ+PGaA+V2EAGafMfBj4LnAUsHdmLh9l0M9OwI+Bvr9A15rY5yrsc0DY5yrsc0AMS5/dDCCj6BhhvKb1nwbuojr/eq+RQ1/1i2Yb4J+oZq17qEjBE2Sf9gn22a/s0z5h8PocD2dCXYuI2CczbxxlfQB/A5wKbA+cD/wK2BB4OXBXZv7VyLb9fnjMPu0T++xb9mmfDGCfY5J9MBK2XxZWnQzmYKrJXV7atc2Uka/ALOBTwB3AIuBS4F+7t+23xT7t0z7ts+nFPtvV54R+Nk0X0I8LsFH99UzgD8CLR3uxdNyeSfX53PRBepHYp33aZ/8u9mmfg9jnuH4mTRfQbwvVoa75wMz69hlUp0a9eA3b7wkc0bUuelmjfdqnfdqnfdrnoC+NF9BvC7AP8BPgZ+t6sQB7AQuA/2q6bvu0T/u0z6brts/h7nPcP5emC+jHBXgS1Vz8t6zpxVJvcytwSdP12qd92qd9Nl2vfdrnuH8mTRfQ4Iuhc2DQ9l33TalT6A2jvFgeAd4J/BK4rPMxTfdkn/Zpn/bZdE/22f4+J+3n1XQBTS/AScAvgM8DLwD26bhvd+AHVKdCjbxYPkjXpY8H4UVin/Zpn/272Kd9DmKf6/1zarqAhl8kW1J9LrcEeBC4CngUuJjqXOwnA08HrqY6dLZt/bjnD9KLxD7t0z77d7FP+xzEPidjGfqJyCLij4HTgQC+AMwDng8cDTwEbA5cC/wt8HPgzzJzUf3YKTkgFwCyT/u0z/5ln/Y5iH2ur6Gfij0zf0312dsM4HXAg5n5DmAP4DjgXKrLHi+jmoluUcdjB+ZFYp/22fFY++wz9mmfHY8dmD7X19AfARkREbsDH6N6Ubw/M7/Tcd8UYKvMvLe+PbDT4NqnfTZT6fqxT/tsptL1Myx9TpQBpEP9YjkHmAackpnfq9dPzczl9fcDf3jMPu1zENmnfQ6iYelzIgwgXeoXy9nABlTz71/VcEk9YZ/tYp/tYp/tMix9jtfQjwHplpm/At5ANZJ5v2ar6R37bBf7bBf7bJdh6XO8PAKyBhGxfWbOb7qOXrPPdrHPdrHPdhmWPsfKALIOwzIwyD7bxT7bxT7bZVj6XBcDiCRJKs4xIJIkqTgDiCRJKs4AIkmSijOASJKk4gwgkiSpuP8fzIukN3yJbEAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 576x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline \n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import Rectangle\n",
    "\n",
    "orderdict={\"NLO13\":0,\"NLO19\":1}\n",
    "cutoffdict={500:0,550:1,600:2,650:3}\n",
    "colordict={0:\"r\",1:\"b\"}\n",
    "markerdict={0:\"o\",1:\"D\"}\n",
    "\n",
    "ordernames=[\"NLO13\",\"NLO19\"]\n",
    "cutoffnames=[\"500\",\"550\",\"600\",\"650\"]\n",
    "\n",
    "# determine x offset from order and cutoff\n",
    "\n",
    "xoffset = [ orderdict[order]*4+cutoffdict[cutoff] for order, cutoff in zip(resdf['order'], resdf['cutoff'])]\n",
    "resdf[\"xoffset\"]=xoffset\n",
    "color = [ colordict[jtot] for jtot in resdf['jtot']]\n",
    "marker = [ markerdict[jtot] for jtot in resdf['jtot']]\n",
    "resdf[\"color\"]=color\n",
    "resdf[\"marker\"]=marker\n",
    "\n",
    "#orderdict[resdf.order]\n",
    "fig, ax = plt.subplots(figsize=(8,9))\n",
    "\n",
    "ax.errorbar(resdf.xoffset, resdf.ecsb,yerr=resdf.deltaecsb,fmt='o',markersize=0, color=\"black\") # yerr is taken as the upper and lower error bound \n",
    "ax.scatter(resdf.xoffset, resdf.ecsb,color=resdf.color,marker=\"o\")\n",
    "\n",
    "ax.set_xticks(range(8))\n",
    "ax.set_xticklabels([ ordernames[n//4]+\"({0:s})\".format(cutoffnames[n%4]) for n in range(8)])\n",
    "\n",
    "ax.set_ylabel(r\"$\\Delta E$[keV]\",fontsize=18)\n",
    "plt.xticks(rotation=45,fontsize=14)\n",
    "plt.yticks(rotation=0,fontsize=14)\n",
    "\n",
    "\n",
    "# add current experiment in terms of a band \n",
    "exp0p=233\n",
    "exp0perr=92\n",
    "exp1p=-83\n",
    "exp1perr=94\n",
    "# 0p experiment\n",
    "ax.add_patch(Rectangle((0,exp0p-exp0perr), 7, 2*exp0perr,alpha=0.3,facecolor=\"red\"))\n",
    "ax.add_patch(Rectangle((0,exp1p-exp1perr), 7, 2*exp1perr,alpha=0.3,facecolor=\"blue\"))\n",
    "\n",
    "ax.set_ylim([-200,350])\n",
    "fig.savefig(\"csbvals.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "id": "44c0da4e-ebdd-4054-b31c-b29013b93ec6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>cutoff</th>\n",
       "      <th>order</th>\n",
       "      <th>jtot</th>\n",
       "      <th>ecsb</th>\n",
       "      <th>tcsb</th>\n",
       "      <th>vyncsb</th>\n",
       "      <th>vnncsb</th>\n",
       "      <th>csbpert</th>\n",
       "      <th>deltaecsb</th>\n",
       "      <th>xval</th>\n",
       "      <th>xoffset</th>\n",
       "      <th>color</th>\n",
       "      <th>marker</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>500.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>0.0</td>\n",
       "      <td>265.0</td>\n",
       "      <td>44.0</td>\n",
       "      <td>200.0</td>\n",
       "      <td>16.0</td>\n",
       "      <td>261.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>r</td>\n",
       "      <td>o</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>550.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>0.0</td>\n",
       "      <td>261.0</td>\n",
       "      <td>46.0</td>\n",
       "      <td>191.0</td>\n",
       "      <td>20.0</td>\n",
       "      <td>257.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>r</td>\n",
       "      <td>o</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>600.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>0.0</td>\n",
       "      <td>256.0</td>\n",
       "      <td>44.0</td>\n",
       "      <td>187.0</td>\n",
       "      <td>20.0</td>\n",
       "      <td>252.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>r</td>\n",
       "      <td>o</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>650.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>0.0</td>\n",
       "      <td>249.0</td>\n",
       "      <td>38.0</td>\n",
       "      <td>189.0</td>\n",
       "      <td>18.0</td>\n",
       "      <td>245.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>r</td>\n",
       "      <td>o</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>500.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>0.0</td>\n",
       "      <td>249.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>224.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>243.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>r</td>\n",
       "      <td>o</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>550.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>0.0</td>\n",
       "      <td>252.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>226.0</td>\n",
       "      <td>7.0</td>\n",
       "      <td>247.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>r</td>\n",
       "      <td>o</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>600.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>0.0</td>\n",
       "      <td>243.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>204.0</td>\n",
       "      <td>12.0</td>\n",
       "      <td>238.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>6</td>\n",
       "      <td>6</td>\n",
       "      <td>r</td>\n",
       "      <td>o</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>650.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>0.0</td>\n",
       "      <td>250.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>207.0</td>\n",
       "      <td>12.0</td>\n",
       "      <td>245.0</td>\n",
       "      <td>14.0</td>\n",
       "      <td>7</td>\n",
       "      <td>7</td>\n",
       "      <td>r</td>\n",
       "      <td>o</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>500.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-66.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>-90.0</td>\n",
       "      <td>15.0</td>\n",
       "      <td>-71.0</td>\n",
       "      <td>-14.0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>b</td>\n",
       "      <td>^</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>550.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-56.0</td>\n",
       "      <td>5.0</td>\n",
       "      <td>-86.0</td>\n",
       "      <td>18.0</td>\n",
       "      <td>-63.0</td>\n",
       "      <td>-14.0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>b</td>\n",
       "      <td>^</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>600.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-53.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>-83.0</td>\n",
       "      <td>19.0</td>\n",
       "      <td>-59.0</td>\n",
       "      <td>-14.0</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>b</td>\n",
       "      <td>^</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>650.0</td>\n",
       "      <td>NLO13</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-55.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>-80.0</td>\n",
       "      <td>17.0</td>\n",
       "      <td>-59.0</td>\n",
       "      <td>-14.0</td>\n",
       "      <td>3</td>\n",
       "      <td>3</td>\n",
       "      <td>b</td>\n",
       "      <td>^</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>500.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-75.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-84.0</td>\n",
       "      <td>3.0</td>\n",
       "      <td>-80.0</td>\n",
       "      <td>-14.0</td>\n",
       "      <td>4</td>\n",
       "      <td>4</td>\n",
       "      <td>b</td>\n",
       "      <td>^</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>550.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-72.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>-81.0</td>\n",
       "      <td>2.0</td>\n",
       "      <td>-77.0</td>\n",
       "      <td>-14.0</td>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "      <td>b</td>\n",
       "      <td>^</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>600.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-67.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>-82.0</td>\n",
       "      <td>6.0</td>\n",
       "      <td>-71.0</td>\n",
       "      <td>-14.0</td>\n",
       "      <td>6</td>\n",
       "      <td>6</td>\n",
       "      <td>b</td>\n",
       "      <td>^</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>650.0</td>\n",
       "      <td>NLO19</td>\n",
       "      <td>1.0</td>\n",
       "      <td>-69.0</td>\n",
       "      <td>4.0</td>\n",
       "      <td>-79.0</td>\n",
       "      <td>9.0</td>\n",
       "      <td>-66.0</td>\n",
       "      <td>-14.0</td>\n",
       "      <td>7</td>\n",
       "      <td>7</td>\n",
       "      <td>b</td>\n",
       "      <td>^</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    cutoff  order  jtot   ecsb  tcsb  vyncsb  vnncsb  csbpert  deltaecsb  \\\n",
       "0    500.0  NLO13   0.0  265.0  44.0   200.0    16.0    261.0       14.0   \n",
       "1    550.0  NLO13   0.0  261.0  46.0   191.0    20.0    257.0       14.0   \n",
       "2    600.0  NLO13   0.0  256.0  44.0   187.0    20.0    252.0       14.0   \n",
       "3    650.0  NLO13   0.0  249.0  38.0   189.0    18.0    245.0       14.0   \n",
       "4    500.0  NLO19   0.0  249.0  14.0   224.0     5.0    243.0       14.0   \n",
       "5    550.0  NLO19   0.0  252.0  14.0   226.0     7.0    247.0       14.0   \n",
       "6    600.0  NLO19   0.0  243.0  22.0   204.0    12.0    238.0       14.0   \n",
       "7    650.0  NLO19   0.0  250.0  26.0   207.0    12.0    245.0       14.0   \n",
       "8    500.0  NLO13   1.0  -66.0   5.0   -90.0    15.0    -71.0      -14.0   \n",
       "9    550.0  NLO13   1.0  -56.0   5.0   -86.0    18.0    -63.0      -14.0   \n",
       "10   600.0  NLO13   1.0  -53.0   4.0   -83.0    19.0    -59.0      -14.0   \n",
       "11   650.0  NLO13   1.0  -55.0   3.0   -80.0    17.0    -59.0      -14.0   \n",
       "12   500.0  NLO19   1.0  -75.0   1.0   -84.0     3.0    -80.0      -14.0   \n",
       "13   550.0  NLO19   1.0  -72.0   2.0   -81.0     2.0    -77.0      -14.0   \n",
       "14   600.0  NLO19   1.0  -67.0   4.0   -82.0     6.0    -71.0      -14.0   \n",
       "15   650.0  NLO19   1.0  -69.0   4.0   -79.0     9.0    -66.0      -14.0   \n",
       "\n",
       "    xval  xoffset color marker  \n",
       "0      0        0     r      o  \n",
       "1      1        1     r      o  \n",
       "2      2        2     r      o  \n",
       "3      3        3     r      o  \n",
       "4      4        4     r      o  \n",
       "5      5        5     r      o  \n",
       "6      6        6     r      o  \n",
       "7      7        7     r      o  \n",
       "8      0        0     b      ^  \n",
       "9      1        1     b      ^  \n",
       "10     2        2     b      ^  \n",
       "11     3        3     b      ^  \n",
       "12     4        4     b      ^  \n",
       "13     5        5     b      ^  \n",
       "14     6        6     b      ^  \n",
       "15     7        7     b      ^  "
      ]
     },
     "execution_count": 91,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "resdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7ad42c29-7390-415f-83ff-0832be0a5cc0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# attempt of breakdown of csb values \n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

